Hadamard configurations and sharp cubic-period bounds for stealth in dimensions 10, 11, and 12

We construct explicit, nonlattice periodic point configurations in dimensions $10$, $11$ and $12$ with stealth center density $1/24$ and unit-density stealth radius $2\cdot24^{-1/n}$. These values exceed those of duals of the current record lattice packings, without claiming to exceed all possible lattices. The construction uses the $24$ sign rows of an order-$12$ Hadamard matrix and their antipodes, projected onto $n$ coordinates. For an arbitrary, not necessarily binary, equally weighted motif with marked period $2\mathbb{Z}^n$, we prove a sharp $2n$-point lower bound for a raw stealth radius at least one and classify equality by antipodal Hadamard configurations. We deduce bounded-complexity optimality, sharp optimality among binary motifs in dimensions $10$--$12$, and local maximality under simultaneous perturbations of the motif and the marked period shape. A divisibility argument excludes ordinary equally weighted periodic formal duals. Statements are confined to their indicated classes; no global optimality among arbitrary-period configurations is asserted.

==> verify_hadamard.py <==
#!/usr/bin/env python3
"""Dependency-free exact checks for Hadamard stealth motifs (2026-11-04)."""
from itertools import combinations
from math import comb
from fractions import Fraction
q=11
residues={i*i%q for i in range(1,q)}
def chi(a):
    a%=q
    return 0 if a==0 else (1 if a in residues else -1)
S=[[0]*12 for _ in range(12)]
for j in range(1,12):
    S[0][j]=1; S[j][0]=-1
for i in range(1,12):
    for j in range(1,12): S[i][j]=chi(j-i)
H=[[int(i==j)+S[i][j] for j in range(12)] for i in range(12)]
assert all(H[i][j] in {-1,1} for i in range(12) for j in range(12))
assert all(sum(H[i][k]*H[j][k] for k in range(12))==(12 if i==j else 0) for i in range(12) for j in range(12))
for n in (10,11,12):
    signs=[tuple(row[:n]) for row in H]+[tuple(-v for v in row[:n]) for row in H]
    assert len(set(signs))==24
    sums={k:[] for k in (1,2,3,4)}
    for k in sums:
        for coords in combinations(range(n),k):
            val=sum(__import__('math').prod(row[j] for j in coords) for row in signs)
            sums[k].append(val)
    assert all(x==0 for k in (1,2,3) for x in sums[k])
    assert all(abs(x)==8 for x in sums[4])
    print(f'n={n}: rows=24, triples cancelled={sum(comb(n,k) for k in (1,2,3))}, fourth-order values=+/-8, stealth delta=1/24')
print('PASS: exact Paley/Hadamard/character checks')

